Improving the convergence of SGD through adaptive batch sizes

Mini-batch stochastic gradient descent (SGD) and variants thereof approximate the objective function's gradient with a small number of training examples, aka the batch size. Small batch sizes require little computation for each model update but can yield high-variance gradient estimates, which poses some challenges for optimization. Conversely, large batches require more computation but can yield higher precision gradient estimates. This work presents a method to adapt the batch size to the model's training loss. For various function classes, we show that our method requires the same order of model updates as gradient descent while requiring the same order of gradient computations as SGD. This method requires evaluating the model's loss on the entire dataset every model update. However, the required computation is greatly reduced by approximating the training loss. We provide experiments that illustrate our methods require fewer model updates without increasing the total amount of computation.

==> src/Example-proofs.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$\n",
    "\\newcommand{\\Align}[1]{\\begin{aligned} #1 \\end{aligned}}\n",
    "\\newcommand{\\parens}[1]{\\left( #1 \\right)}\n",
    "\\newcommand{\\braces}[1]{\\left\\{ #1 \\right\\}}\n",
    "\\newcommand{\\brackets}[1]{\\left[ #1 \\right]}\n",
    "\\newcommand{\\deriv}{\\frac{d}{dx}}\n",
    "\\newcommand{\\prob}[1]{\\Pr\\parens{#1}}\n",
    "\\newcommand{\\at}[1]{\\Big|_{#1}}\n",
    "\\newcommand{\\reals}{\\mathbb{R}}\n",
    "\\newcommand{\\st}{\\text{ s.t. }}\n",
    "\\newcommand{\\suchthat}{\\text{ s.t. }}\n",
    "\\newcommand{\\R}{\\mathbb{R}}\n",
    "\\newcommand{\\given}{\\mathrel{}\\middle|\\mathrel{}}  % \\:\\Big\\vert\\:\n",
    "\\newcommand{\\var}[1]{\\textrm{var}\\parens{#1}}\n",
    "\\newcommand{\\E}[1]{\\mathbb{E}\\left[ #1 \\right]}\n",
    "\\newcommand{\\estimate}[1]{\\widehat{#1}}\n",
    "\\newcommand{\\sign}{\\textrm{sign }}\n",
    "\\newcommand{\\Normal}[1]{\\mathcal{N}\\parens{#1}}\n",
    "\\newcommand{\\est}[1]{\\widehat{#1}}\n",
    "\\newcommand{\\diag}[1]{\\text{diag}}\n",
    "\\newcommand{\\Exp}[1]{\\exp\\parens{#1}}\n",
    "\\newcommand{\\inner}[1]{\\left<#1\\right>}\n",
    "\\newcommand{\\grad}{\\nabla}\n",
    "\\newcommand{\\goto}{\\rightarrow}\n",
    "\\newcommand{\\bigO}[1]{\\mathcal{O}\\left(#1\\right)}\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "How many examples need to be processed to guarantee $F(x) \\le F^* + \\epsilon$?"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Thm 1:* At least\n",
    "\n",
    "$$\\Align{\n",
    "\\sum_{k=0}^{T-1} B_k \\ge B_0\\frac{1-r}{r}\\parens{\\frac{\\Delta_0}{\\epsilon} - 1}\n",
    "}$$\n",
    "\n",
    "when $F_k - F^* \\le (1 - r)^k \\Delta_0$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Thm 2:* At most\n",
    "\n",
    "$$\\sum_{k=0}^{T-1} B_k \\le \\frac{4cT_\\epsilon}{\\epsilon}$$\n",
    "\n",
    "if the model $x$ decays moderately so $F_k - F^\\star \\in \\{\\epsilon / 2, \\epsilon\\}$ and training stops when $F_k \\le F^\\star + \\epsilon/2$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Thm 3:* At least\n",
    "\n",
    "$$\\sum_{k=0}^{T-1} B_k \\ge \\frac{c}{\\epsilon^2}\\parens{a + \\frac{L_0}{2}}$$\n",
    "\n",
    "when $F_k - F^\\star \\le (a + L_0)/ k$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Proof of Thm 3:*\n",
    "\n",
    "$$\\Align{\n",
    "\\sum_{k=0}^{T-1}B_k &\\ge B_0 + \\sum_{k=1}^{T-1}\\frac{c}{F_k - F^\\star}\\\\\n",
    "&\\ge B_0 + c\\sum_{k=1}^{T-1}\\frac{k}{a + L_0}\\\\\n",
    "&= B_0 + \\frac{c}{a + L_0}\\frac{T(T - 1)}{2}\\\\\n",
    "&\\ge B_0 + \\frac{c}{2\\epsilon}\\parens{\\frac{a + L_0}{\\epsilon} - 1}\\\\\n",
    "}$$\n",
    "\n",
    "because to guarantee $F_k - F^\\star \\le \\epsilon$, $T \\ge (a + L_0)/\\epsilon$. Then if $\\epsilon \\le (F_0 - F^\\star)/4$,\n",
    "\n",
    "$$\\Align{\n",
    "\\sum_{k=0}^{T-1}B_k \n",
    "&\\ge B_0 + \\frac{c}{2\\epsilon}\\parens{\\frac{a}{\\epsilon} + \\frac{L_0}{2\\epsilon}}\\\\\n",
    "&= B_0 + \\frac{B_0L_0}{4\\epsilon^2}\\parens{2a + L_0}\\\\\n",
    "&= B_0\\parens{1 + \\frac{L_0}{4\\epsilon^2}\\parens{2a + L_0}}\\\\\n",
    "}$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparisons"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Theorem 6.3 of Buceck  (1) shows for convex and $\\beta$-smooth functions $F$,\n",
    "\n",
    "$$\\Align{\n",
    "F_k - F^\\star &\\le \\frac{R\\sigma \\sqrt{2}}{\\sqrt{t}} + \\frac{\\beta R^2}{t}\\\\\n",
    "&:= \\frac{b}{\\sqrt{t}} + \\frac{c}{t}\\\\\n",
    "}$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{b + \\sqrt{4 \\epsilon c + b^{2}}}{2 \\epsilon}$"
      ],
      "text/plain": [
       "(b + sqrt(4*\\epsilon*c + b**2))/(2*\\epsilon)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "from sympy import var, sqrt, solve\n",
    "b, c, sqt, e = var(\"b c \\\\sqrt{t} \\\\epsilon\")\n",
    "\n",
    "ans = solve(e*sqt**2 - b*sqt - c, sqt)\n",
    "ans[1]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Theorem 5.3 of Bottou (2) show that $\\bigO{\\epsilon^{-1}}$ gradients are needed for strongly convex functions with geometrically increasing batch size.\n",
    "\n",
    "Theorem 6.2 of Bubeck (3) show that $\\bigO{1/(\\alpha\\epsilon)}$ gradient computations on $\\alpha$-strongly convex functions."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**References**\n",
    "\n",
    "1. Convex optimization: Algorithms and complexity\n",
    "2. Optimization methods for large-scale machine learning"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Proofs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Proof of Thm 2:*\n",
    "\n",
    "$$\\Align{\n",
    "\\sum_{k=0}^{T-1} B_k &\\le c\\parens{T + \\sum_{k=0}^{T-1}\\frac{1}{F_k - F^\\star}}\\\\\n",
    "&\\le cT\\parens{1 + \\frac{2}{\\epsilon}}\\\\\n",
    "&\\le c\\min\\{T, T_\\epsilon\\}\\parens{1 + \\frac{2}{\\epsilon}}\\\\\n",
    "&\\le \\frac{4B_0 L_0 T_\\epsilon}{\\epsilon}\\\\\n",
    "}$$\n",
    "\n",
    "if $\\epsilon < 2$ and $c = B_0 L_0$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For the PL function, $T_\\epsilon \\propto \\log(1/\\epsilon)$. For convex functions, $T_\\epsilon \\propto 1/\\epsilon$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Proof of Thm 1:*\n",
    "\n",
    "$$\\Align{\n",
    "\\sum_{k=0}^{T-1} B_k &\\ge c\\sum_{k=0}^{T-1} \\frac{1}{F_k - F^\\star}\\\\\n",
    "&\\ge \\frac{c}{L_0} \\sum_{k=0}^{T-1} \\frac{1}{(1 - r)^k}\\\\\n",
    "&\\ge \\frac{c}{L_0r\\epsilon} (1 - r)(1 - \\epsilon)\\\\\n",
    "&\\ge \\frac{B_0 }{r\\epsilon} (1 - r)(1 - \\epsilon)\\\\\n",
    "}$$\n",
    "\n",
    "when $c = B_0(F_0 - F^\\star)$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "*Cor:* When $(1 - r)^T \\le \\epsilon$,\n",
    "\n",
    "$$\\Align{\n",
    "\\sum_{k=0}^{T-1} \\frac{1}{(1 - r)^k} &= \\frac{1 - \\frac{1}{(1-r)^T}}{1 - \\frac{1}{1-r}}\\\\\n",
    "&= \\frac{1 - r - \\frac{1}{(1-r)^{T-1}}}{-r}\\\\\n",
    "&= \\frac{\\frac{1}{(1-r)^{T-1}} - (1 - r)}{r}\\\\\n",
    "&= \\frac{\\frac{1}{(1-r)^{T}} - 1}{r / (1 - r)}\\\\\n",
    "&\\ge \\frac{\\frac{1}{\\epsilon} - 1}{r / (1 - r)}\\\\\n",
    "}$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> src/table.py <==
import numpy as np
eps = 1e-2
n = 60e3

beta = 1
alpha = 0.1
k = beta / alpha
log = np.log

mu = {
    "sc": [k / (beta * eps), k * log(1 / eps), k * log(1 / eps)],
    "convex": [1 / eps**2, 1 / eps, 1 / eps],
    "non": [1/eps**4, 1/eps**2, 1/eps**2],
}

gc = {
    "sc": [k / (beta * eps), (k / eps) * log(1 / eps), n * k * log(1 / eps)],
    "convex": [1 / eps**2, 1 / eps**2, n / eps],
    "non": [1 / eps**4, 1 / eps**3, n / eps**2],
}

for k, v in mu.items():
    mu[k] = [vi / max(v) for vi in v]

for k, v in gc.items():
    gc[k] = [vi / max(v) for vi in v]

from pprint import pprint
pprint(gc["non"])

